Prebiosignatures with the Habitable Worlds Observatory (HWO)

The Habitable Worlds Observatory (HWO) aims to characterize habitable exoplanets in search of signs of life. However, detectable life may be rare, either because abiogenesis is intrinsically contingent and unlikely, or because biospheres may efficiently recycle their products. Here, we explore the potential of HWO to test theories of life in the universe even if detectable life is rare by searching for "prebiosignature gases". Prebiosignatures gases are gases whose detection constrains theories of the evolution of prebiotic (habitable but uninhabited) planets, thereby testing theories of abiogenesis and guiding laboratory investigations of the origin of life. We catalog 5 theories of prebiotic environments that are potentially testable by HWO, identify their observational tests, and rank them by perceived detection plausibility. The prebiosignature paradigm is novel and potentially compelling, but considerable work is required to mature it and assess its practical relevance for HWO, especially simulated spectral observation and retrieval studies. However, consideration of the absorption properties of prebiosignature observables alone reveals that coverage at NUV wavelengths (200-400 nm) will be required to effectively realize a prebiosignature science case for HWO, supporting the argument for UV capabilities for HWO.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

